First results on sub-GeV spin-dependent dark matter interactions with $^{7}$Li

In this work, we want to highlight the potential of lithium as a target for spin-dependent dark matter search in cryogenic experiments, with a special focus on the low-mass region of the parameter space. We operated a prototype detector module based on a Li$_2$MoO$_4$ target crystal in an above-ground laboratory. Despite the high background environment, the detector sets competitive limits on spin-dependent interactions of dark matter particles with protons and neutrons for masses between 0.8 GeV/c$^2$ and 1.5 GeV/c$^2$.

==> anc/2sigma_lower_limit_neutron_SD_Li7_CRESST.xy <==
CRESST-Li surface 2019

2 sigma lower limit

WIMP Mass (GeV) - WIMP-Nucleon Cross-Section (pb) Spin-Dependent Neutron

0.8	4.805549415077167e10
0.8800000000000001	2.9226434997693512e10
0.9680000000000002	1.5586510547175955e10
1.0648000000000002	9.504854648051014e9
1.1712800000000003	6.516550505547721e9
1.2884080000000004	4.897309178876789e9
1.4172488000000005	3.9663276354429274e9
1.5589736800000007	3.4214751472824783e9
1.714871048000001	3.046319395373353e9
1.886358152800001	2.635386850922923e9
2.074993968080001	2.287420539868869e9
2.2824933648880013	2.0124044146262362e9
2.5107427013768016	1.7861908501198523e9
2.761816971514482	1.6276101911174905e9
3.03799866866593	1.51745404951169e9
3.3417985355325235	1.4429687616512852e9
3.6759783890857762	1.393283775585712e9
4.043576227994354	1.3707564690110672e9
4.44793385079379	1.3618892348288023e9
4.89272723587317	1.3705376906661634e9
5.3819999594604875	1.389396613454682e9
5.920199955406536	1.4205473485958135e9
6.51221995094719	1.4569633690225937e9
7.16344194604191	1.5076491985700018e9
7.879786140646102	1.566729108378717e9
8.667764754710714	1.6397728549192054e9
9.534541230181786	1.723813493900346e9
10.487995353199965	1.8264050388003252e9
11.536794888519962	1.9465805362801034e9
12.69047437737196	2.0847657569409685e9
13.959521815109156	2.2393481993204045e9
15.355473996620072	2.4145563452970486e9
16.89102139628208	2.6100330285850677e9
18.580123535910293	2.8297943378352156e9
20.438135889501325	3.0731469349225264e9


==> anc/2sigma_lower_limit_proton_SD_Li7_CRESST.xy <==
CRESST-Li surface 2019

2 sigma lower limit

WIMP Mass (GeV) - WIMP-Nucleon Cross-Section (pb) Spin-Dependent Proton

0.8	3.112793060220826e6
0.8800000000000001	1.8931413700665184e6
0.9680000000000002	1.0096157103719832e6
1.0648000000000002	615676.6486269865
1.1712800000000003	422109.34563705313
1.2884080000000004	317223.0417178767
1.4172488000000005	256918.74272341796
1.5589736800000007	221625.94064195896
1.714871048000001	197325.23909510163
1.886358152800001	170707.09698275704
2.074993968080001	148167.5905770715
2.2824933648880013	130353.43006884286
2.5107427013768016	115700.45383444948
2.761816971514482	105428.39683969542
3.03799866866593	98293.03637382592
3.3417985355325235	93468.25429140724
3.6759783890857762	90249.9109457567
4.043576227994354	88790.70539995555
4.44793385079379	88216.33059612339
4.89272723587317	88776.53403982747
5.3819999594604875	89998.12014598967
5.920199955406536	92015.90799484344
6.51221995094719	94374.75452568327
7.16344194604191	97657.92747510083
7.879786140646102	101484.82669861216
8.667764754710714	106216.23298923107
9.534541230181786	111659.96262764157
10.487995353199965	118305.32658956558
11.536794888519962	126089.69050412606
12.69047437737196	135040.6336480812
13.959521815109156	145053.7062919917
15.355473996620072	156402.80821110072
16.89102139628208	169064.80397093747
18.580123535910293	183299.83558236287
20.438135889501325	199062.992091033


==> anc/2sigma_upper_limit_neutron_SD_Li7_CRESST.xy <==
CRESST-Li surface 2019

2 sigma upper limit

WIMP Mass (GeV) - WIMP-Nucleon Cross-Section (pb) Spin-Dependent Neutron

0.8	9.754512512988744e10
0.8800000000000001	4.321384453528341e10
0.9680000000000002	2.2583041461985622e10
1.0648000000000002	1.3595676488383299e10
1.1712800000000003	9.192197697328842e9
1.2884080000000004	6.828649052828296e9
1.4172488000000005	5.478723411560318e9
1.5589736800000007	4.682009695346959e9
1.714871048000001	4.186002527729341e9
1.886358152800001	3.5976448621905184e9
2.074993968080001	3.3039904918996863e9
2.2824933648880013	2.982940977070883e9
2.5107427013768016	2.6581236137787375e9
2.761816971514482	2.4056871553956966e9
3.03799866866593	2.2136937676701922e9
3.3417985355325235	2.0815085451132421e9
3.6759783890857762	1.9873059470778377e9
4.043576227994354	1.9269433194847736e9
4.44793385079379	1.89657661730238e9
4.89272723587317	1.8919690240617864e9
5.3819999594604875	1.9091956511827466e9
5.920199955406536	1.9430783135846007e9
6.51221995094719	1.995211162110769e9
7.16344194604191	2.06738229982158e9
7.879786140646102	2.1552131895457935e9
8.667764754710714	2.26937739373473e9
9.534541230181786	2.397565878903611e9
10.487995353199965	2.544439402392373e9
11.536794888519962	2.716782926990177e9
12.69047437737196	2.9097245938619804e9
13.959521815109156	3.1279566651904917e9
15.355473996620072	3.368369474620758e9
16.89102139628208	3.6353806230145144e9
18.580123535910293	3.931014524005719e9
20.438135889501325	4.253813236549526e9


==> anc/2sigma_upper_limit_proton_SD_Li7_CRESST.xy <==
CRESST-Li surface 2019

2 sigma upper limit

WIMP Mass (GeV) - WIMP-Nucleon Cross-Section (pb) Spin-Dependent Proton

0.8	6.3184822865422545e6
0.8800000000000001	2.79917536489908e6
0.9680000000000002	1.4628157713038358e6
1.0648000000000002	880659.4993960208
1.1712800000000003	595424.3048807274
1.2884080000000004	442325.51881866576
1.4172488000000005	354884.12960374216
1.5589736800000007	303277.02472139936
1.714871048000001	271148.1766788469
1.886358152800001	233037.3281571162
2.074993968080001	214015.8759361293
2.2824933648880013	193219.90412464572
2.5107427013768016	172179.87005231308
2.761816971514482	155828.3067256287
3.03799866866593	143391.94132180655
3.3417985355325235	134829.6478585853
3.6759783890857762	128727.67765514975
4.043576227994354	124817.69042915497
4.44793385079379	122850.68828953325
4.89272723587317	122552.23158823201
5.3819999594604875	123668.08579597145
5.920199955406536	125862.83414369191
6.51221995094719	129239.73770008152
7.16344194604191	133914.62078232833
7.879786140646102	139603.86378852397
8.667764754710714	146998.84637698723
9.534541230181786	155302.25130675436
10.487995353199965	164815.9789819209
11.536794888519962	175979.52514500674
12.69047437737196	188477.31529948264
13.959521815109156	202613.29057460313
15.355473996620072	218186.02243404044
16.89102139628208	235481.6608289758
18.580123535910293	254631.3370862671
20.438135889501325	275540.61312246916


==> anc/Li7_CRESST_neutron_SD_limit.xy <==

CRESST-Li surface 2019

WIMP Mass (GeV) - WIMP-Nucleon Cross-Section (pb) Spin-Dependent Neutron

0.8	5.20389e+10
0.92	2.3202e+10
1.058	1.06219e+10
1.2167	6.23831e+09
1.2167	6.23831e+09
1.39921	4.40402e+09
1.60909	3.57281e+09
1.85045	3.22379e+09
2.12802	3.09122e+09
2.44722	2.58268e+09
2.8143	2.18508e+09
3.23645	1.93905e+09
3.72191	1.80652e+09
4.2802	1.77032e+09
4.92223	1.76188e+09
5.66056	1.78167e+09
6.50965	1.82773e+09
7.4861	1.92588e+09
8.60901	2.07084e+09
9.90036	2.26153e+09
11.3854	2.49849e+09
13.0932	2.78349e+09
15.0572	3.09496e+09
17.3158	3.4656e+09
19.9132	3.902e+09
22.9001	4.41202e+09
26.3352	5.00558e+09
30.2854	5.694e+09
34.8283	6.49055e+09
40.0525	7.38264e+09
46.0604	8.39959e+09
52.9694	9.57317e+09
60.9148	1.0921e+10


==> anc/Li7_CRESST_proton_SD_limit.xy <==
CRESST-Li surface 2019 

WIMP Mass (GeV) - WIMP-Nucleon Cross-Section (pb) Spin-Dependent Proton

0.8	3.37081e+06
0.92	1.50291e+06
1.058	688032
1.2167	404086
1.2167	404086
1.39921	285270
1.60909	231429
1.85045	208821
2.12802	200234
2.44722	167293
2.8143	141538
3.23645	125602
3.72191	117017
4.2802	114673
4.92223	114126
5.66056	115408
6.50965	118391
7.4861	124749
8.60901	134139
9.90036	146491
11.3854	161840
13.0932	180300
15.0572	200476
17.3158	224484
19.9132	252752
22.9001	285788
26.3352	324236
30.2854	368829
34.8283	420425
40.0525	478210
46.0604	544083
52.9694	620102
60.9148	707409


==> anc/Spectrum.xy <==
Energy Phonon [keV] - Energy Light [keV]
11.362594	0.000753
45.197649	0.000187
13.379912	0.000372
1.023751	0.001819
7.195891	0.001006
32.269442	0.000181
39.215492	0.000169
14.276727	0.000545
19.930803	-0.000037
48.815786	0.000355
23.977130	0.000505
1.071333	0.001256
44.229300	0.000356
1.816227	-0.004333
1.621801	0.003035
47.964705	0.000134
15.057087	-0.000088
1.022746	-0.002030
0.955101	0.003000
31.906849	0.000606
4.267384	0.000376
1.046335	0.008972
5.749231	0.000121
41.428881	-0.000108
6.455392	0.000714
6.389812	0.000516
1.468955	-0.001802
11.938269	-0.000285
29.058501	0.000255
7.946049	0.001078
24.400820	0.000159
0.989172	0.006118
28.749915	-0.000028
5.737798	-0.000053
41.968716	-0.000831
27.389798	0.000229
1.620220	0.002827
1.067566	0.001508
41.039529	0.000099
39.186181	0.000001
49.462471	0.000199
2.799114	-0.000797
1.038965	0.008179
26.440883	0.000126
21.032751	0.001507
0.990333	0.006662
0.993131	-0.001382
2.821190	-0.000214
9.170923	-0.000664
26.451696	-0.000037
2.280797	-0.002104
46.059172	0.000527
7.446374	-0.000079
1.044434	-0.003661
1.164010	-0.000367
1.151982	-0.000323
1.149395	0.007350
1.594819	-0.000227
1.320526	0.002479
1.809179	0.000312
1.219157	-0.000695
0.960745	-0.006282
1.826589	0.003083
1.634878	0.003192
1.378353	-0.001750
25.652255	-0.000184
1.018151	0.001650
48.042846	-0.000043
33.114780	0.000191
28.690071	-0.000096
21.382583	-0.000615
40.383951	-0.000033
48.456910	0.000507
9.748749	-0.000371
6.817358	0.000808
12.961276	0.000537
8.890153	0.001030
1.079549	-0.008512
24.055168	0.000111
35.790534	0.000358
32.441093	0.000362
24.928289	0.000612
3.032530	-0.003046
21.274265	0.000294
10.814034	0.000877
8.317138	0.000134
12.792894	0.000043
34.047272	0.000121
26.201405	-0.000060
8.381363	0.000028
26.827722	0.000496
21.217010	0.000064
20.445673	0.001028
3.163197	0.005513
4.259293	-0.000643
43.544113	-0.000008
24.606080	-0.000376
3.556988	-0.000417
5.502894	0.004067
27.229871	-0.000076
42.568859	0.000330
14.681153	-0.000327
13.590112	0.000475
45.619080	0.000191
30.704346	-0.000125
11.954954	-0.000011
0.975354	-0.006769
46.759143	0.000180
12.871714	0.000379
8.636175	-0.000188
2.169055	0.003736
0.990907	0.005458
1.337241	-0.005107
0.991619	-0.004692
1.187911	0.006825
1.252459	0.000622
1.082604	0.000063
1.147884	-0.011313
1.334167	0.003291
1.142471	0.009305
0.976490	0.002159
1.245460	-0.005509
1.061723	0.000353
1.224279	0.002400
1.185453	0.001640
1.064624	-0.001252
1.124139	-0.008325
39.724314	-0.000044
1.081589	0.008727
1.077045	0.000053
0.989660	0.000868
1.016000	0.000670
48.568578	0.000108
39.128708	0.000080
29.263021	0.000491
1.134551	0.002783
48.901779	0.000363
5.492529	-0.000973
1.259567	0.002430
29.087055	0.000113
17.552145	0.000409
20.771063	-0.000491
32.496866	0.000572
36.619773	0.000180
0.963031	-0.002784
23.613381	0.000401
38.435286	0.000402
6.340620	-0.000100
19.223444	0.000337
36.448495	-0.000334
0.959262	-0.000594
0.969783	0.000146
4.027941	-0.000928
37.803928	0.000022
32.327361	-0.000038
22.109318	-0.000159
45.754680	0.000203
45.075323	0.000020
1.000286	-0.003194
23.545733	0.000208
49.543777	-0.000025
18.339202	0.000842
14.388273	-0.000332
1.200338	-0.004076
23.119489	0.000402
24.403365	-0.000379
17.836751	0.000308
4.327930	-0.000467
1.282384	0.009833
46.020152	-0.000109
15.109932	0.000433
0.954196	-0.007956
46.959677	0.000023
1.462415	0.006832
11.588703	-0.000579
26.993057	0.000101
13.092423	0.000119
14.874887	-0.000110
39.781950	0.000161
2.843074	-0.001300
20.097855	-0.000368
6.472863	0.000107
25.040597	0.000353
5.635621	0.001067
31.162089	0.000516
1.153768	-0.001267
3.487537	0.001705
22.279198	0.000119
1.086168	0.000454
1.715456	0.001342
21.755712	0.000130
37.268645	0.000306
5.707806	0.000411
28.195704	-0.000259
1.885321	0.000146
14.287182	0.000304
0.956685	-0.014354
13.531056	-0.000535
22.572066	0.000655
43.270671	0.000051
15.891188	0.000948
2.851065	0.002172
2.356696	-0.001144
27.365245	0.000054
3.068342	-0.001570
16.293308	0.000213
23.570940	-0.000029
7.771939	0.001229
12.713388	0.001204
26.133649	-0.000140
35.520506	0.000144
1.155890	-0.003492
15.517437	0.000791
1.057664	-0.005939
34.130123	0.000268
20.256628	0.000815
13.150269	-0.000013
13.304646	0.000926
21.936037	0.000193
8.025612	0.000692
42.046626	0.000083
1.446614	0.000554
14.157377	-0.000239
2.282919	0.003117
33.327638	0.000088
11.137902	-0.000325
14.121249	-0.000388
18.805734	-0.000839
19.139071	-0.000068
28.033532	0.000461
41.261712	0.000236
28.824796	0.000140
39.328774	0.000386
4.714378	0.002109
49.134222	0.000032
43.815253	0.000304
2.013789	0.000068
0.952981	0.004515
0.995262	0.003585
9.648374	-0.000010
11.203681	-0.000474
26.702549	0.000244
3.395907	-0.002781
20.519238	-0.000155
5.439228	-0.000506
24.253795	0.000221
48.234884	0.000332
1.579262	0.002328
32.240510	0.000299
15.905272	0.000524
25.592520	-0.000034
15.353458	0.000369
3.224777	0.001133
19.904197	0.000905
18.784934	-0.000411
1.083184	-0.004154
0.966769	-0.000999
29.259123	0.000242
11.349733	-0.000447
3.367516	0.003285
9.239911	0.000184
6.728335	-0.000296
18.379072	0.000052
20.723099	0.000252
37.013986	0.000072
26.004668	0.000171
30.689136	-0.000009
16.741949	0.000053
29.846502	0.000567
21.903858	0.000266
1.462428	0.001298
23.285914	0.000607
4.870889	0.000572
2.376760	-0.003328
34.961849	0.000347
30.634344	0.000301
3.220527	0.001713
24.353521	0.000352
30.860297	-0.000042
39.406601	0.000200
13.911040	-0.000352
17.375629	0.000118
5.904683	0.001441
1.087040	-0.018351
1.133915	0.002770
37.562299	0.000200
18.567732	0.000276
20.857290	-0.000127
1.539214	-0.003502
42.950816	0.000049
25.113798	-0.000387
16.169603	0.000460
16.815887	0.000231
36.851431	0.000498
13.021996	0.000195
43.922237	0.000144
28.712737	-0.000001
12.426983	0.000455
10.401555	-0.000260
1.027382	-0.012014
43.151544	0.000219
18.302393	0.000362
44.350876	0.000286
4.575984	0.000544
42.207779	-0.000200
19.183782	0.000680
2.651858	0.000361
23.039202	0.000236
45.017983	0.000193
19.146358	0.000700
37.978712	0.000594
7.742836	-0.000893
36.567729	0.000333
0.956266	-0.001193
25.009369	0.000108
41.790983	0.000211
10.142145	0.000638
35.004439	0.000161
42.470399	-0.000033
4.722514	-0.000315
4.110195	0.002374
2.034080	0.003350
24.340902	0.000161
39.193185	0.000186
17.934174	0.000534
39.588192	0.000247
34.110336	0.000289
28.663097	-0.000115
27.020473	0.000427
30.845859	0.000195
47.098175	0.000761
22.465808	0.000370
27.905637	-0.000111
47.512640	-0.000011
30.371592	0.000301
8.261028	0.000825
11.483864	0.000315
17.882009	0.000038
47.990229	0.000279
3.528040	0.001306
0.952468	-0.003401
9.217528	-0.000912
18.696451	0.000094
15.030618	0.000261
2.619034	-0.003288
1.287749	0.006667
29.448324	0.000047
31.615797	0.000307
0.953608	-0.002524
0.972856	-0.002696
11.262367	-0.000933
21.929808	0.000071
42.911540	0.000248
29.180465	0.000495
2.535018	-0.001425
13.584781	-0.000025
15.775589	0.000545
8.648976	0.003057
32.858912	0.000114
42.828253	0.000259
16.534591	-0.000750
0.991738	0.004087
28.878976	0.000769
43.302245	0.000254
5.962275	0.002141
15.912796	0.000577
11.489549	0.000570
0.961290	-0.002198
6.236877	0.000100
20.979319	0.000112
36.891532	-0.000057
35.793198	0.000138
4.934948	-0.001271
5.039088	0.002219
7.285113	-0.000269
15.291127	0.000423
6.242427	0.000585
40.477034	0.000212
23.317666	0.000570
0.959778	-0.010758
1.581584	0.000568
19.407205	-0.000020
10.704619	-0.000848
9.697745	0.001711
20.418100	-0.000560
1.877031	0.001748
22.398798	0.000164
26.656330	0.000064
14.921866	0.000681
27.686335	-0.000062
1.036754	0.000365
49.149322	0.000040
1.080217	-0.001680
42.576507	0.000144
11.705606	-0.000169
22.871139	0.000529
12.149768	-0.000418
45.022786	0.000411
46.636859	0.000167
49.086978	0.000246
15.538510	0.001637
0.965929	-0.006862
1.068538	0.005152
40.819695	0.000224
10.804212	0.000526
5.057150	-0.000104
6.468440	-0.000599
27.590208	0.000022
6.148548	0.000114
8.973895	-0.001156
8.166215	-0.000337
5.491151	-0.001309
25.363498	0.000117
1.215253	-0.006295
19.552375	-0.000407
1.512158	0.000730
31.590208	0.000323
41.782455	0.000227
9.495693	0.000227
34.592323	-0.000033
18.880689	0.000113
45.777565	0.000234
35.472598	0.000092
8.657693	0.002324
3.744863	0.002415
37.940521	0.000239
40.988307	-0.000012
32.600800	0.000124
7.619659	0.000728
36.416653	0.000132
26.057630	-0.000168
0.963999	0.004919
41.944593	-0.000015
7.155863	-0.000512
17.835495	0.000733
23.574818	0.000491
8.451432	-0.000356
34.578466	0.000397
11.357231	-0.000007
22.741237	0.000490
1.586430	-0.000646
39.292024	0.000179
14.873873	-0.000027
1.089395	0.007575
39.380460	0.000424
28.136041	0.000392
40.305903	0.000189
15.904668	-0.000066
13.510811	0.000143
49.171799	0.000049
42.677087	0.000325
14.058860	0.000620
28.911908	-0.000042
27.417519	0.000226
1.758890	0.001292
25.856126	0.000527
3.282061	-0.001391
1.476800	-0.004207
30.688417	-0.000019
8.552035	0.000790
24.822981	0.000252
1.093856	-0.003593
1.319370	-0.001358
12.008897	0.000384
19.517273	-0.000006
46.347949	0.000008
45.440232	0.000320
35.803110	0.000231
21.992921	0.000090
47.947310	-0.000293
14.470074	0.000093
32.262662	0.000265
29.074669	0.000318
38.080067	0.000627
2.731446	-0.004523
4.253112	-0.000214
30.067635	0.000599
31.098670	0.000242
22.859954	0.000796
22.150309	0.000013
44.415759	0.000061
14.729244	-0.000173
8.684440	0.000253
1.411332	-0.003013
49.068923	0.000138
30.873325	0.000336
3.783614	-0.002515
1.016473	-0.001632
1.617983	0.003112
39.197536	0.000353
14.232902	0.000055
14.852482	-0.000117
0.954432	0.014175
38.571100	0.000375
47.504521	0.000261
1.792967	-0.001881
10.829697	0.000089
37.270891	0.000251
21.975173	0.000304
21.322488	0.000517
16.234123	-0.001418
1.372461	-0.006238
6.119481	0.001390
16.422116	0.000337
1.186238	0.004729
12.179886	-0.000517
31.661269	-0.000134
40.689495	0.000392
1.009044	0.006319
30.422256	0.000037
16.413067	0.000057
18.112869	0.000145
25.275861	0.000596
13.769444	-0.000126
29.255508	0.000524
10.601502	0.000118
19.610905	0.000702
34.245714	-0.000000
16.937885	0.000459
3.170730	0.000506
17.748561	0.000099
1.031391	0.008762
41.794385	0.000179
1.154688	-0.002679
2.078162	0.002213
4.970513	0.000958
27.371635	-0.000043
30.872415	0.000240
31.206817	0.000189
1.485367	-0.004334
1.004328	-0.000763
9.040484	0.000263
33.540812	0.000365
31.924203	0.000315
31.102974	0.000426
2.583883	-0.001684
16.698980	0.000255
6.963583	0.000220
38.147894	0.000152
1.156177	-0.000806
41.141185	0.000137
42.170458	0.000508
4.497381	0.002122
13.437605	0.000730
23.814104	0.000200
1.720032	-0.000709
23.579305	0.000228
44.111398	0.000319
5.390991	-0.006157
10.676824	-0.000081
1.056823	0.004116
13.006407	-0.000553
9.978461	-0.000175
40.973073	0.000107
3.509723	-0.001185
33.767282	0.000081
33.565306	0.000105
1.366418	0.001973
34.164654	0.000126
15.744286	-0.000025
45.108199	0.000133
32.851014	0.000254
11.006669	0.000080
29.723010	0.000624
10.590622	-0.000295
15.896347	-0.000005
28.050015	0.000502
1.460236	0.000221
20.169700	-0.000114
8.771836	0.000602
1.855733	0.003700
44.778266	0.000168
46.229330	-0.000050
1.512811	0.003331
45.061455	-0.000476
1.181922	-0.002818
27.500130	0.000576
41.966874	-0.000011
2.498626	0.003564
4.272994	-0.000531
6.990039	0.001868
27.572135	-0.000094
12.586976	0.000037
2.024189	-0.000734
23.387640	-0.000011
33.222468	0.000358
1.504040	0.002333
4.813081	0.000614
15.150455	-0.001087
1.244635	0.008326
33.411045	0.000585
24.868825	-0.000144
42.056851	0.000017
11.865671	-0.000184
2.081304	0.004950
4.726321	-0.001102
2.147507	0.001577
1.539902	-0.003698
5.400909	0.000210
40.160887	0.000385
6.161224	-0.000735
37.373887	0.000079
12.569521	0.000570
7.505557	-0.000241
25.425542	0.000564
17.427578	0.000237
7.485026	0.001676
48.830866	-0.000111
4.238416	-0.000747
4.338343	0.000589
1.381879	-0.000904
23.965044	0.000376
10.766872	0.000595
44.394653	0.000395
27.653889	0.000201
15.785843	-0.000301
31.211843	0.000264
1.496906	-0.004038
1.346637	-0.000104
11.680107	-0.000436
14.133829	0.000269
0.963290	-0.004131
2.785940	0.003295
1.658627	0.004188
45.763405	0.000361
1.064564	-0.004518
0.972122	0.009694
41.132434	0.000270
2.546324	-0.000229
26.100833	0.000115
23.387797	-0.000023
33.038518	0.000121
11.086973	0.000087
33.309470	0.000140
34.947909	0.000210
27.550860	0.000425
42.880081	0.000518
8.398698	0.000221
15.874954	0.000343
16.499817	0.000643
42.016374	0.000369
9.698001	-0.000381
30.425291	0.000318
15.620429	-0.000331
24.670967	0.000056
15.110196	-0.000165
29.238232	-0.000053
14.435881	0.000114
1.156873	-0.008437
32.492013	0.000242
3.892003	0.000306
15.789286	0.000076
18.546406	0.000062
28.049492	0.000120
1.563922	0.000073
40.408256	0.000026
26.930084	-0.000018
7.347727	0.000796
1.226809	0.004933
31.317387	0.000024
29.020309	0.000061
18.910976	-0.000473
20.382904	0.000737
7.552468	-0.001296
8.537808	-0.000834
4.271158	0.000659
23.862943	0.000044
3.871719	0.000101
32.488180	0.000425
48.568944	0.000375
18.219561	0.000376
8.318242	0.001467
0.955842	-0.007642
10.849824	0.000670
1.008923	-0.002637
5.863891	-0.000729
14.426825	0.000018
1.032988	-0.003730
29.113584	0.000667
1.347619	0.006814
1.983771	-0.001021
9.479452	0.001823
2.443571	0.001746
7.494850	0.000751
43.149373	-0.000165
33.646330	0.000281
8.459133	-0.001626
13.166248	-0.000181
39.991100	-0.000151
9.284595	-0.000201
0.958003	-0.000353
22.096600	0.000784
4.447447	0.001572
38.488701	0.000421
18.496574	0.000513
8.813740	0.000087
6.629653	-0.005652
3.078139	-0.000480
5.750000	0.000776
42.168539	0.000320
1.236636	0.004438
33.172900	0.000235
36.997996	0.000106
27.080350	-0.000015
25.766176	0.000362
20.908803	0.000160
18.499819	-0.000271
7.670021	0.000674
15.738062	-0.000511
27.202143	0.000132
1.073574	-0.001388
40.055524	0.000312
0.987314	0.002649
5.979548	0.000623
11.326259	-0.000628
16.987980	-0.000139
31.100276	-0.000085
44.625507	0.000235
29.427573	0.000797
43.848277	0.000075
4.367415	-0.000655
23.541016	0.000145
5.789586	0.001231
38.168504	0.000180
1.010869	-0.002795
12.426667	0.000530
1.232722	-0.021776
35.500287	0.000135
2.354468	0.002563
11.169760	-0.000433
44.940920	0.000351
20.950049	0.000299
13.912283	0.000019
4.900323	-0.000804
32.413492	-0.000020
14.700175	0.000377
29.146805	0.000286
20.599997	0.001042
15.045977	-0.000198
31.325922	0.000412
8.498138	0.000539
1.148210	-0.031222
1.045364	0.001911
46.651262	0.000074
8.719199	0.000519
18.538005	0.000305
30.014979	0.000119
30.328513	0.000029
29.234911	0.000305
0.997147	0.012367
33.260353	0.000136
1.358209	0.001219
8.245181	0.000637
26.667041	-0.000092
7.499656	-0.000122
32.541848	0.000350
9.543347	0.001077
38.147770	0.000375
8.793089	-0.000584
34.499035	-0.000038
25.940539	0.000694
16.457969	-0.000251
22.972041	0.000379
45.967202	0.000179
20.168771	0.000041
3.928229	-0.000450
1.030987	-0.005851
46.084069	0.000188
7.215263	-0.000258
27.411103	0.000000
11.772105	0.000740
10.577034	-0.000003
22.459959	0.000592
31.345759	-0.000220
4.246165	-0.001783
23.832221	0.000347
31.183346	0.000319
46.897404	0.000447
42.791521	0.000366
2.352588	-0.003149
19.613017	0.000299
25.610947	0.000677
6.936966	0.001683
39.294601	0.000166
20.543647	-0.000052
1.304557	-0.005277
47.780534	-0.000060
40.293835	-0.000165
27.522165	0.000557
32.153998	-0.000110
17.980129	0.000272
27.013365	0.000283
45.699541	-0.000687
1.436544	0.001379
37.158790	0.000424
1.029721	0.023685
48.650603	0.000353
39.097741	0.000247
36.678159	-0.000217
15.312726	0.000809
1.353657	0.000350
23.902031	-0.000297
12.112677	0.000332
17.893520	0.000055
5.502728	0.000872
33.914464	0.000031
1.916021	0.004607
20.181226	0.000020
15.841881	0.000421
1.201685	-0.003822
18.117896	0.000806
20.016547	0.000889
23.943192	0.000276
1.041068	0.000652
32.185688	0.000166
43.056894	0.000115
46.967059	0.000004
20.147576	0.000338
48.388616	0.000214
36.070003	0.000441
12.462914	0.000514
1.344570	0.001934
2.017260	-0.000667
1.651470	-0.006734
43.636859	0.000465
44.881782	0.000440
26.724461	0.000131
19.366088	0.000675
1.128551	0.000950
6.811442	-0.000183
13.823166	-0.000223
1.190940	0.004181
16.197772	0.000112
11.849809	0.000372
11.314390	0.000027
15.355888	0.000384
39.369436	0.000133
5.919064	-0.000012
45.296172	0.000074
4.148848	0.001783
3.738121	-0.000975
15.275413	0.000086
14.880010	0.000932
9.259193	0.001151
39.241402	0.000191
8.606471	-0.000397
1.235165	-0.010956
40.601331	-0.000069
45.358631	0.000034
13.623123	0.000760
40.563786	0.000324
44.854099	0.000323
1.102346	-0.002697
6.469015	0.000348
1.484686	0.000352
26.266975	-0.000035
6.980628	0.001279
47.578822	0.000215
38.582043	-0.000167
34.397320	0.000325
19.287569	0.000283
4.867560	-0.001394
11.072656	-0.000293
17.310027	0.000187
22.306028	-0.000413
20.483766	0.000023
23.516582	0.000510
13.286842	0.000694
19.028131	0.000692
44.572915	0.000151
1.274162	-0.002084
37.641168	0.000012
10.903530	-0.000170
19.212666	0.000738
19.976273	0.000178
5.690107	-0.000451
33.753154	0.000053
48.882961	0.000325
47.200825	0.000187
43.136682	0.000039
33.406214	0.000419
43.569305	-0.000047
1.480326	-0.000617
31.222819	0.000088
7.865515	0.000571
38.789951	0.000048
2.399305	0.000447
40.751768	-0.000028
24.690866	-0.000284
10.966350	-0.000029
1.575130	0.003932
8.384465	0.002824
1.120847	-0.001464
1.010042	0.004808
20.174317	-0.000433
4.702836	0.003308
4.682786	0.000756
13.927577	-0.000600
15.041851	-0.000206
26.480617	0.000112
8.429994	0.000518
29.803188	-0.000037
40.983422	-0.000032
7.356740	0.000727
19.201367	0.000603
18.367850	-0.000105
14.109749	0.000735
1.535179	0.000860
23.824533	0.000239
39.771926	0.000151
29.009887	0.000350
28.669455	0.000344
7.827515	0.001164
11.764956	-0.000223
9.343451	0.000573
29.944469	0.000091
38.631509	-0.000142
17.227285	-0.000075
38.914511	0.000297
26.587572	0.000109
12.095706	0.000399
5.922452	-0.000808
12.073384	0.001096
34.880325	0.000156
1.898506	0.002348
2.062158	0.003837
32.558234	-0.000179
38.917799	0.000302
1.107621	0.001704
33.866375	0.000154
47.862147	0.000047
21.193750	0.000139
25.476413	-0.000092
48.915022	0.000140
5.271588	-0.001640
18.299883	0.000605
9.033134	0.000287
6.995245	0.000227
2.444840	-0.000100
15.080587	-0.000150
21.091489	0.000526
9.333668	0.000621
11.555338	-0.000127
29.878615	-0.000176
1.443558	-0.002023
38.784857	0.000228
1.850782	0.007382
1.022738	-0.007581
12.857877	-0.000268
22.235237	0.000430
25.448874	-0.000377
7.792749	-0.000325
15.306716	0.000061
6.447853	-0.001492
0.986871	-0.006381
29.968950	0.000238
5.479325	0.000870
1.443896	-0.005338
34.357206	0.000459
25.155808	0.000126
34.319440	0.000279
31.687522	-0.000046
1.015225	-0.005134
0.974466	-0.004701
12.023618	0.000216
45.909615	0.000220
33.037843	0.000020
1.211832	-0.006450
0.997559	0.003360
1.445981	-0.003969
0.952295	0.004477
26.111102	0.000544
47.689523	0.000126
14.522772	0.000599
12.160316	0.000348
18.119627	0.000109
37.939555	0.000138
16.761925	0.000664
24.212274	0.000205
20.346308	0.000432
32.031610	0.000318
24.780957	0.000024
15.522032	-0.000192
1.004891	0.003958
3.736904	0.001047
23.692615	0.000203
39.105072	0.000283
5.744954	0.004474
44.189279	0.000009
32.332733	0.000104
1.557075	-0.004806
48.048308	0.000052
27.117569	-0.000106
32.437757	0.000081
1.426487	-0.006643
1.054191	-0.002146
16.916096	0.000243
17.765158	0.000431
25.621386	0.000371
46.230927	0.000514
1.908033	0.001993
39.609947	0.000293
1.338719	0.001366
12.194633	-0.000105
28.503413	-0.000060
8.890298	0.000638
1.983343	-0.003241
14.020314	0.000026
26.618837	0.000345
1.352211	0.009934
34.397347	0.000439
22.238246	0.000143
6.191829	0.000936
33.469975	0.000460
29.080464	0.000888
34.692123	0.000314
10.413611	0.000985
18.555233	0.001213
36.159361	0.000116
44.853981	0.000161
7.722993	-0.000145
21.033147	0.001168
7.560187	0.000418
46.368267	0.000095
45.669654	0.000138
18.468023	0.000132
1.096290	0.006682
0.997619	-0.005251
14.555623	0.000674
8.415399	-0.000918
11.857200	-0.000144
4.297118	0.000996
11.542635	0.001121
43.044330	0.000140
1.128236	-0.006545
23.845943	0.000511
24.704482	0.000450
16.613223	0.000184
32.435554	0.000192
22.642357	0.000234
9.886390	-0.001388
10.314236	-0.001014
7.667434	0.000683
45.692364	0.000120
35.491229	0.000643
46.031043	0.000153
20.284706	0.000803
1.033917	-0.006107
47.336293	0.000140
3.462261	0.000428
32.545902	0.000078
49.870977	-0.000217
18.741702	0.000308
13.834293	-0.000851
19.536602	0.000412
11.073966	-0.000197
26.364380	0.000039
12.986962	0.000016
2.907674	-0.001727
3.170252	-0.001207
20.051792	0.000725
40.051463	0.000181
4.414195	0.000002
1.115571	0.006552
15.245374	-0.000299
14.714222	0.000817
16.728309	0.000042
6.630051	0.000362
22.424739	0.000421
28.576624	-0.000066
13.005017	-0.000178
35.286400	0.000245
35.671250	0.000092
21.666814	0.000146
43.189858	0.000379
1.032373	-0.001359
3.567300	0.001716
0.972802	0.006978
17.974137	0.000508
22.426503	-0.000136
3.606575	-0.000710
42.472115	0.000258
0.973716	-0.001241
10.853283	-0.000844
39.251272	0.000369
12.625703	-0.000283
30.444527	-0.000041
8.074980	0.000368
2.597803	0.000211
0.976307	-0.001261
6.721213	-0.001683
7.506078	0.001088
2.397930	-0.004018
1.669446	0.002868
12.475661	-0.000012
27.567101	0.000234
40.410267	0.000769
32.713169	0.000072
1.002299	-0.001390
29.123127	0.000242
1.131894	0.007337
1.290210	0.003871
2.961347	-0.000481
11.859311	0.000195
13.515821	-0.000287
4.763891	-0.000351
13.532347	0.000142
21.737455	0.000110
34.553873	0.000374
34.961804	0.000443
21.347148	0.000452
33.594764	0.000175
40.584566	0.000185
40.574749	0.000003
45.744223	0.000317
36.702770	-0.000002
14.602075	-0.000379
35.681827	0.000142
32.989066	-0.000251
20.747824	0.000153
14.514325	0.000509
34.399011	0.000265
47.375828	0.000103
18.248417	-0.000029
49.428569	0.000293
20.471088	0.000575
49.200131	0.000281
14.458965	0.000317
3.430092	0.006312
1.352566	0.003587
1.385123	-0.002408
1.037642	0.000019
20.346871	0.000414
0.969942	-0.006721
27.478679	0.000093
13.197701	-0.000894
38.949121	0.000113
36.776558	-0.000029
48.103259	0.000250
19.101606	-0.000110
37.882067	0.000321
22.653661	0.000397
22.975721	-0.000464
5.564234	-0.000079
27.203938	0.000143
23.340075	-0.000114
26.536201	0.000072
2.193150	0.003020
1.513855	0.005680
5.332587	0.001679
8.507190	0.000211
15.969097	-0.000367
4.063869	-0.000772
43.473074	0.000014
2.652736	-0.003021
5.376724	-0.002487
8.001926	0.000546
6.297769	0.000779
2.883570	-0.006759
15.694400	0.000192
37.656611	0.000337
24.467222	0.000049
32.205033	0.000485
24.727714	0.000562
48.400657	0.000123
45.681707	-0.000037
1.534021	-0.003276
16.242600	0.000540
27.298641	-0.000114
38.938504	0.000061
7.967516	-0.001407
30.303308	0.000589
13.290167	0.000269
17.154059	0.000091
1.934158	-0.000315
5.958623	0.001041
3.173366	0.002593
3.563714	0.008368
2.146486	-0.001563
32.944255	0.000160
16.102186	0.000317
8.456169	0.004477
42.718472	0.000175
1.226194	0.007540
12.334970	0.000615
32.270339	0.000321
1.171042	0.008270
49.351725	0.000565
28.060130	0.000082
20.945561	0.000654
6.266571	-0.000437
10.365874	0.000470
44.448420	0.000249
10.665396	0.000854
8.135905	-0.000043
26.407459	0.000274
1.545009	0.003945
39.661625	0.000329
48.944877	0.000196
44.444295	0.000191
34.043482	0.000325
49.480290	0.000191
38.312504	0.000361
20.620515	0.000036
12.346737	0.000165
25.937239	-0.000415
5.255441	0.000209
31.775059	0.000034
20.400426	0.000561
4.903420	0.000842
40.623590	0.000433
26.118061	0.000583
42.352475	0.000077
30.385188	0.000304
1.095273	0.005726
2.852618	-0.000314
24.918467	0.000730
6.520021	0.001664
38.857675	-0.000118
19.968238	-0.000458
29.932592	0.000261
36.765340	0.000657
49.976002	0.000398
9.130514	-0.001267
34.461714	0.000147
38.175138	0.000166
31.963810	0.000175
49.100556	0.000069
42.297029	0.000198
2.190515	0.004741
9.354596	-0.000089
30.927870	0.000151
30.543802	0.000176
3.028078	0.000167
1.741103	0.002322
49.442350	0.000040
11.641330	-0.000116
45.608933	0.000011
22.626435	0.000510
49.190222	0.000287
17.460051	-0.000159
11.491161	0.000798
35.038379	-0.000210
28.448953	0.000741
1.919130	0.000677
42.113717	0.000303
19.322532	-0.000370
1.125205	0.002317
44.040142	0.000195
48.010966	0.000396
36.501443	0.000088
1.639850	-0.002614
23.933605	0.000283
1.884105	0.001312
3.122248	-0.000464
9.143715	0.000778
14.350894	0.000734
49.050599	0.000193
5.414014	0.001299
28.362840	0.000098
47.571158	-0.000043
20.818587	0.000783
1.830274	-0.001366
41.190235	0.000163
2.791522	0.003376
14.521034	-0.000297
26.635367	-0.000055
25.956735	0.000279
1.110219	0.001623
9.161205	-0.001068
49.540931	0.000138
24.096790	0.000157
2.924568	-0.001132
30.070671	0.000838
44.752978	0.000177
25.400567	0.000382
23.014913	0.000681
30.171706	0.000139
19.899021	-0.000227
17.580130	-0.000179
33.572103	0.001095
4.191175	0.000725
14.092163	-0.000215
11.897384	-0.000645
3.141544	-0.007587
11.302355	0.000605
14.443057	0.000862
48.811037	0.000154
49.346629	0.000366
9.965805	-0.000091
35.908016	0.000289
18.760392	0.000018
1.551426	-0.001127
38.720373	-0.000146
18.645702	-0.000277
43.675339	0.000165
6.791954	-0.000896
37.120700	0.000323
44.511568	0.000215
39.655355	0.000167
32.903457	0.000055
8.705644	0.000262
10.695037	-0.000233
22.686932	0.000390
5.918666	-0.004496
16.421288	-0.000010
8.762323	-0.001072
33.014322	-0.000046
1.899911	0.000390
3.988857	0.000686
19.970330	0.000779
12.258229	-0.000258
18.547439	0.000285
21.230659	0.000093
47.599542	0.000266
45.266630	0.000251
36.796634	0.000161
18.726448	0.000777
3.644631	0.003487
28.589989	-0.000077
41.384536	0.000125
41.699230	-0.000844
3.811298	-0.000464
46.064905	0.000353
7.625725	0.000018
5.382506	-0.001569
2.978936	-0.002595
2.555549	-0.001548
25.337479	0.000040
1.013845	-0.007012
42.132384	0.000519
35.423740	0.000538
19.428197	0.000549
23.984426	-0.000201
39.760054	0.000704
34.343894	0.000067
10.213292	-0.000367
39.921395	0.000273
1.200011	-0.006184
39.552419	0.000563
29.383801	-0.000099
12.289300	0.000131
45.220872	0.000304
3.793128	0.001042
14.226979	-0.000522
21.239736	-0.000149
23.625853	0.000051
4.098547	0.001647
6.351263	0.000296
1.038727	0.003746
4.316566	0.001247
7.763534	0.002277
32.329935	0.000250
5.089813	0.001642
26.736279	0.000337
16.052848	0.000439
7.619578	0.000968
2.550526	0.001582
28.007107	0.000313
1.444967	-0.005663
25.585414	0.000164
38.696249	0.000004
19.315767	0.000532
35.056030	-0.000288
6.833308	-0.000273
20.687202	-0.000115
25.463271	0.000249
6.052719	0.004881
19.334565	0.000052
42.194750	0.000332
1.280527	0.002831
49.669217	-0.000259
14.824089	-0.000100
1.420781	-0.005875
30.652458	0.000065
38.279504	-0.000150
45.317736	-0.000404
41.187931	0.000079
42.606138	0.000086
29.921892	-0.000040
4.247117	-0.000106
47.521054	0.000240
0.972532	-0.000008
2.437762	-0.003138
38.020585	0.000265
2.058820	-0.003212
38.725929	0.000063
1.320282	0.003710
27.578696	0.000227
47.153496	0.000594
47.885213	0.000143
30.027053	0.000279
36.018626	0.000037
38.816313	0.000274
12.275920	0.000464
22.411051	0.000184
0.960961	0.001745
9.499809	-0.000797
0.967195	0.002551
31.024343	0.000177
11.891327	0.000295
33.884145	0.000149
1.010429	0.001584
18.299813	-0.000344
0.958100	0.005211
35.209339	0.000156
4.686126	-0.000215
8.690406	-0.000142
4.656496	0.000983
0.997183	0.002976
32.650915	0.000338
44.606579	0.000197
19.002182	0.000146
38.085940	0.000035
24.925430	0.000253
30.427318	0.000124
2.897724	0.002081
3.132336	0.000838
34.421881	0.000261
17.444789	-0.000356
21.113226	0.000701
22.685564	-0.000036
18.359583	0.000636
35.494996	0.000428
1.729057	0.002664
49.718264	0.000258
38.600009	0.000110
26.076757	-0.000019
46.104114	0.000212
26.869476	-0.000114
4.170151	0.005000
35.676496	0.000296
0.999922	0.007617
15.492189	0.000132
20.945527	0.000021
11.075113	-0.000103
25.486426	-0.000156
44.834305	0.000200
31.971083	0.000001
22.976443	0.000896
19.707924	0.000119
0.973412	-0.012515
44.356396	0.000045
23.000909	-0.000029
27.493155	0.000237
2.981980	0.001709
15.239547	0.000728
32.771914	0.000264
37.099873	0.000289
37.696622	0.000589
25.781960	0.000529
3.984438	0.000963
14.960692	-0.000014
21.312692	0.000104
1.406529	-0.002926
1.134357	-0.001077
22.309522	0.000021
5.174199	-0.000544
29.844400	0.000268
6.136977	0.000057
5.985436	0.000490
25.247505	0.000395
34.285643	0.000007
1.762023	0.000641
2.529925	0.003936
6.618073	-0.000955
20.299112	0.000179
30.824306	0.000197
45.101239	0.000265
4.185580	-0.003519
38.146288	0.000099
45.314343	0.000626
2.966099	-0.002781
38.623256	0.000360
10.146966	-0.000172
43.390096	0.000265
41.571624	0.000165
42.944227	-0.000065
19.836284	-0.000078
0.972221	0.004896
39.936743	0.000223
1.050571	-0.003584
42.174734	0.000221
14.731464	0.000303
36.153631	0.000347
8.193768	0.000373
46.843412	0.000256
0.967669	0.000841
5.616033	-0.000389
4.710819	0.001248
12.640796	0.000335
37.280768	-0.000029
29.883706	0.000039
19.196952	0.000401
41.561507	0.000364
9.548394	-0.000061
35.657114	0.000152
31.838007	0.000484
13.323815	0.000473
4.575289	-0.000818
27.841857	-0.000031
45.020502	0.000285
31.165882	0.000450
2.274921	-0.001073
2.820621	-0.001572
17.383830	-0.001760
1.155941	-0.003230
41.972081	0.000182
46.497243	0.000270
9.775048	0.000580
4.753133	0.002678
17.600174	-0.000092
1.505446	-0.001779
35.228230	0.000437
4.850216	0.001743
12.882364	0.000257
38.385841	0.000207
9.558033	-0.000213
46.913102	0.000047
1.382505	0.000120
41.624175	0.000392
46.186182	-0.000017
48.629951	0.000143
1.231527	0.002725
21.583689	0.000172
37.818986	0.000082
5.576123	0.001188
1.372363	0.001561
33.094351	0.000022
20.681054	0.000262
37.744087	0.000266
23.179158	-0.000031
1.189127	0.001930
0.991476	-0.005149
40.181468	0.000186
41.288292	0.000268
3.574407	0.005491
5.487080	0.001043
11.752495	0.000740
28.169861	0.000090
21.592160	-0.000246
45.216597	0.000028
40.946711	0.000634
8.513822	0.000044
36.733204	0.000215
37.737228	0.000413
7.268400	0.001278
35.892137	0.000241
3.180074	0.001726
13.199588	0.000909
42.809663	0.000289
19.991917	0.000958
1.930554	-0.002731
4.654944	0.001121
2.576771	0.003606
15.462779	0.001129
9.668883	0.000298
1.029491	0.010846
18.317924	-0.000062
1.293309	0.002383
1.568507	0.004413
37.404557	0.000401
20.292845	0.001182
11.990731	-0.000040
29.160964	0.000198
18.501419	0.000816
14.063866	0.000125
31.371642	0.000478
23.503487	-0.000648
6.524918	-0.001476
9.746045	0.001712
1.631720	0.001813
18.420584	0.000366
30.470177	-0.000047
45.269335	0.000084
32.307362	0.000186
1.915656	-0.000731
4.701294	-0.001931
41.818963	0.000284
38.356614	0.000306
12.884259	0.000047
1.263527	-0.002094
1.176448	0.004602
19.174885	0.000497
17.620671	0.000023
24.178527	-0.000210
23.371106	0.000076
24.213277	-0.000074
40.321322	0.000721
47.957941	0.000044
12.790092	0.000830
7.129769	-0.000196
1.372907	0.001176
5.964212	0.001140
21.818781	0.000463
36.372935	-0.000085
28.226378	0.001022
5.493565	0.002161
18.878790	-0.000307
48.648425	-0.000155
28.262365	0.000497
38.640002	0.000291
18.475558	0.000915
42.289433	0.000120
2.126346	-0.002101
32.534833	0.000071
33.004500	-0.000012
35.749715	-0.000083
28.563996	0.000798
23.883400	0.000129
40.462949	0.000095
32.216395	0.000379
34.387704	-0.000984
19.712489	-0.000491
22.032328	0.000212
24.006349	-0.000011
31.292049	-0.000001
13.792593	0.000553
49.729655	0.000170
27.466569	0.000325
47.658281	0.000317
18.067795	-0.000239
1.312043	-0.003015
33.503121	-0.000184
1.200381	-0.000148
13.508497	0.000019
24.852489	0.000741
18.470567	0.000611
32.355628	0.000065
17.103722	0.000163
43.711370	0.000169
35.846970	-0.000139
1.097603	-0.002612
7.536886	0.003567
17.287113	-0.000169
4.889010	-0.000679
1.064122	-0.005342
23.210638	0.000839
23.828607	0.000305
27.641832	0.000512
1.056384	0.000704
47.217455	0.000191
2.357684	0.003503
3.548084	-0.002910
22.226985	-0.000103
11.799200	0.001508
36.850361	0.000506
3.765406	-0.000349
26.121635	0.000263
23.465715	-0.000083
2.207858	-0.004816
1.589294	0.010290
44.785266	0.000045
18.046011	0.000051
11.770721	-0.000362
1.568644	-0.001029
1.905495	0.002778
33.132858	-0.000086
8.005393	0.000576
19.320918	0.000003
18.743694	-0.000466
9.788219	-0.000356
1.000350	0.003057
47.614636	0.000114
28.305720	0.000204
26.289056	0.000360
7.166125	-0.001354
2.258568	0.004698
10.562949	-0.000071
36.842954	0.000201
3.654570	-0.001572
35.520718	0.000042
13.662093	-0.000242
1.837261	0.000160
48.722839	0.000075
19.082411	-0.000388
3.539516	0.001915
16.615481	0.000445
21.190124	-0.000052
4.305493	-0.002066
29.034022	0.000118
21.491249	0.000365
31.926624	0.000635
3.685090	-0.000633
25.341902	0.000272
12.289143	-0.000263
2.073547	-0.004788
2.557844	0.001188
28.033953	0.000468
8.292772	0.000447
4.801023	-0.000440
48.849161	0.000026
49.815777	0.000272
16.200960	0.000507
39.860978	0.000205
31.835991	0.000260
1.048907	-0.002813
19.844332	0.000693
10.454430	0.000054
1.118406	-0.001281
1.144651	0.001218
1.439440	-0.000246
4.810726	0.001295
13.301881	-0.000748
45.970718	0.000533
48.879038	0.000043
22.325450	0.000034
4.307882	0.000503
15.541874	0.000239
32.498048	0.000137
15.841751	0.000771
40.013051	0.000148
10.242158	-0.000257
7.445030	-0.001186
46.052027	0.000178
15.273393	-0.000248
5.687853	-0.006298
5.137295	-0.001196
48.826701	0.000029
1.138744	-0.007035
33.101246	0.000387
20.251108	0.000464
9.858984	-0.000202
3.072268	0.002648
2.010148	0.002932
1.003393	-0.001163
44.254296	0.000385
47.779892	-0.000332
38.530479	0.000246
1.041580	0.005797
32.651529	0.000198
15.630632	-0.000311
20.851006	-0.000308
17.133542	-0.000167
9.964990	-0.000696
20.192149	0.000273
24.850307	0.000520
42.478078	0.000462
2.078914	-0.005122
34.717968	0.000360
1.539838	-0.009257
12.315139	0.001239
17.824821	0.000133
36.872273	-0.000017
38.358047	0.000172
18.079460	0.000547
1.550538	-0.000135
23.341055	0.000571
17.069591	-0.000457
7.936299	0.000235
44.136256	0.000119
30.995353	0.000561
45.598055	0.000283
4.299629	-0.005053
16.297325	0.000742
10.495745	-0.000620
4.290055	0.000731
6.549366	0.000181
27.632235	0.000288
44.559415	0.000089
16.911745	0.000148
39.879253	0.000423
37.411398	0.000260
2.336992	-0.002344
13.534312	0.000449
7.322982	0.001299
30.732847	-0.000143
27.788457	0.000400
28.041002	0.000122
41.595661	0.000218
8.442618	0.001088
37.546002	-0.000055
2.880568	0.002811
31.368244	0.000656
12.879223	-0.000116
2.121998	-0.000602
7.134135	0.000139
40.517417	0.000224
3.228708	0.001503
31.325463	0.000259
15.757013	-0.000429
22.807672	-0.000177
31.334388	0.000211
28.232106	0.000153
32.491673	0.000080
14.482840	0.000042
23.863737	0.000262
23.113302	0.000171
12.620764	-0.000891
17.852288	-0.000187
33.238910	0.000618
44.960904	-0.000021
6.172581	0.002365
7.078216	-0.001086
13.878889	0.000633
2.813962	0.002949
3.317156	-0.001218
14.350696	0.000241
33.371733	0.000239
1.522501	0.005246
42.423614	0.000082
21.854745	0.000379
2.453111	0.000010
17.747515	0.000073
45.784109	0.000476
25.788008	0.000458
17.813719	-0.000175
23.240654	0.000102
1.611477	-0.003216
22.689857	0.000027
36.006091	0.000347
37.989312	0.000024
2.812986	-0.002698
46.280053	0.000198
37.397480	0.000124
24.561459	0.001004
0.956752	-0.000916
8.457633	0.000170
9.353540	0.000305
38.379394	0.000457
16.691051	-0.000019
17.598635	0.000057
2.465829	-0.002727
15.577405	0.000811
25.578802	-0.000030
6.830554	0.000281
14.515696	0.000139
16.164516	0.000529
40.098192	0.000237
35.570316	0.000107
3.662621	0.001339
36.396869	0.000077
22.015117	0.000579
26.862959	0.000525
2.474348	0.002226
39.908297	0.000329
20.618437	0.000703
1.004498	-0.003631
27.037966	0.000278
46.263583	0.000330
14.120328	0.000877
36.825647	0.000570
37.981714	0.000375
23.316411	0.000246
7.245317	0.000015
1.574388	0.006378
30.434058	0.000116
38.847264	0.000318
1.528250	-0.006467
1.858097	0.003591
18.710813	-0.000050
23.501323	0.000429
7.324346	-0.000836
1.775616	-0.003473
11.642699	0.000664
1.341547	-0.000144
35.692228	0.000274
29.537765	0.000274
43.788177	0.000163
22.284543	-0.000037
2.228791	0.002632
44.571211	0.000239
36.997752	0.000209
2.955759	-0.000092
4.223941	0.001465
36.774618	0.000552
1.831306	0.005627
6.227796	0.000099
0.975782	-0.002429
2.928193	0.003491
36.460680	0.000289
37.642684	0.000149
25.278476	0.000702
41.149182	0.000538
11.020888	-0.000141
1.753129	-0.003216
26.010064	0.000645
4.644736	0.001996
7.813719	0.001145
19.554444	0.000195
7.925043	-0.000101
3.360113	0.003286
3.123278	-0.002307
11.602932	0.000502
29.211151	-0.000226
13.555670	0.000780
9.059614	0.001527
19.598067	0.000337
28.963208	0.000020
47.512079	0.000290
13.105118	0.000914
35.942069	0.000206
26.852959	0.000581
42.669332	0.000344
20.018402	0.000227
38.466383	0.000188
30.201146	0.000263
35.046163	0.000125
3.745846	-0.000909
5.999807	-0.003604
10.451837	0.000898
42.505394	0.000181
35.506118	0.000046
24.206870	0.000226
33.847911	-0.000229
17.922553	0.000104
13.626026	0.000765
39.629635	0.000662
46.770846	0.000083
31.153255	0.000038
3.771370	0.000468
1.299355	-0.000204
35.198096	0.000327
21.768585	0.000402
36.092623	0.000062
34.678317	0.000224
11.365610	-0.000108
17.247940	0.000601
1.157272	-0.000029
19.109214	0.000621
9.146118	0.000708
13.814334	0.000228
1.604595	-0.022984
5.924514	0.000961
45.274710	0.000191
0.963725	0.011314
49.275630	-0.000019
40.983987	0.000516
24.179149	0.000438
25.701909	0.000006
37.572510	-0.000102
1.173196	-0.003842
2.022861	-0.003206
37.136361	0.000173
26.214899	-0.000284
17.858510	-0.000302
34.488892	-0.000009
9.478554	0.000301
21.819711	-0.000164
28.401733	0.000307
26.195935	0.000173
5.036294	0.000746
9.548955	-0.000517
33.562066	0.000019
7.185098	-0.000077
21.845615	-0.000235
19.460019	0.000372
33.016604	0.000287
21.838369	0.000260
49.608753	0.000172
24.999875	0.000201
34.797855	-0.000022
26.946802	0.000501
40.739110	0.000294
1.182573	-0.001524
10.742975	0.000453
34.078448	-0.000002
48.877452	0.000142
22.944276	-0.000095
8.124964	0.001088
2.489277	0.003188
48.352826	0.000366
35.948462	0.000252
31.810685	0.000379
1.955276	0.005167
37.256107	-0.000082
2.881696	0.001129
24.322219	0.000211
8.641890	-0.000202
6.201120	-0.000516
7.922784	0.000171
12.399493	0.000274
9.497921	0.001243
37.778358	0.000512
22.110356	0.000222
38.507078	0.000484
14.909293	0.002347
44.895607	0.000271
19.253264	-0.000182
10.380313	0.003457
31.439889	0.000508
15.901645	0.002275
15.606506	-0.000091
10.396151	-0.000506
40.377659	0.000862
4.324707	-0.000974
1.502966	-0.005176
19.466562	-0.000531
43.866620	0.000003
35.320616	0.000225
30.970402	0.000124
38.723701	0.000164
27.321907	-0.000075
26.728699	0.000161
48.438077	0.000196
21.837742	-0.000277
17.886169	-0.000089
38.351041	-0.000005
13.084367	0.000831
0.957761	-0.007184
15.272114	-0.000320
33.341184	-0.000020
37.619341	0.000594
44.021549	0.000181
34.633528	0.000019
8.394943	0.001612
38.409719	0.000266
8.817669	0.000376
13.294704	0.001037
41.178124	0.000258
25.149902	0.000130
4.646647	0.001188
17.707484	0.000280
16.462310	0.000631
20.532380	0.000488
48.412405	0.000193
31.159718	0.000826
9.853711	-0.000527
43.966705	0.000629
35.093594	0.000075
28.682773	-0.000015
35.521552	0.000246
36.220161	0.000071
5.795452	-0.000318
5.748905	-0.004115
2.635691	0.001151
1.964567	0.001082
11.281681	0.000229
9.133186	0.000841
1.741699	-0.004261
16.319345	0.000395
0.965748	0.005514
6.581647	0.001765
28.799764	0.000103
36.459822	0.000462
14.462761	0.000338
16.247739	-0.000779
33.310884	0.000276
43.795603	0.000006
24.042421	0.000338
33.532177	0.000345
8.203436	-0.001164
9.832391	0.000189
26.792585	0.000113
43.708913	0.000056
14.880271	0.001084
1.041539	-0.005561
40.905047	0.000227
4.432821	0.006004
25.039231	0.000054
1.728520	-0.002803
27.287369	-0.000400
19.109826	0.000464
45.320447	0.000119
7.867029	-0.000499
33.290888	0.000005
46.913652	-0.000051
30.904556	0.000063
1.388966	0.003523
28.560122	0.000408
24.359733	0.000040
9.066583	0.000778
9.588077	0.000037
15.540430	-0.000279
49.691708	0.000203
32.707859	0.000075
37.682404	0.000250
23.959642	0.000619
4.860111	-0.000012
19.214113	0.000590
7.866936	0.001723
10.933281	-0.000647
22.585211	-0.000107
18.308109	0.000503
3.246347	0.003503
16.947541	-0.000271
1.489481	0.007385
31.475884	0.000157
37.000882	0.000326
9.468021	0.001639
27.216931	0.000342
25.037102	0.000284
46.658896	0.000173
38.205129	0.000124
43.325364	0.000198
11.327390	-0.000472
26.184606	0.000406
41.263001	0.000349
8.668550	-0.000286
11.350602	0.000452
16.221990	0.000307
38.214583	0.000129
43.281688	0.000047
20.578568	0.000161
1.058470	-0.002203
4.564335	0.002380
24.578167	0.000016
12.329232	-0.000173
6.569573	-0.000178
19.176009	-0.000084
15.607045	0.001015
1.394889	0.002440
17.039461	-0.000290
4.626431	-0.000040
19.818988	0.000182
7.727648	0.001174
7.663872	-0.000099
3.583447	0.001801
11.298900	-0.000260
17.704434	0.000542
16.833929	-0.000142
33.173467	0.000311
9.308435	0.001098
35.655686	0.000164
22.308808	0.000586
21.584419	0.000141
46.198114	0.000015
44.220230	0.000279
18.361224	-0.000168
37.362722	-0.000111
41.561449	0.000434
6.890275	0.000315
19.356134	0.000418
1.494087	0.004786
27.643962	0.000181
21.181420	-0.000133
13.455772	0.000069
1.502203	-0.003251
25.599381	0.000221
18.184876	0.000443
46.593266	0.000306
15.901668	0.000782
11.493776	-0.000218
3.905422	0.002123
23.484012	0.000383
1.229780	0.011881
46.215322	-0.000081
27.396090	-0.000153
16.223474	-0.000115
30.390002	0.000049
46.492339	0.000322
39.891073	0.000312
7.124861	-0.000252
25.422138	0.000303
18.618955	0.000073
47.542830	0.000312
35.717613	0.000010
8.811868	-0.000056
24.540731	0.000269
14.197578	0.000310
11.610084	0.000531
2.193785	0.000758
10.536147	0.000524
48.161832	0.000184
6.205381	0.000712
46.990491	0.000202
18.336963	0.000094
4.449109	0.001945
32.771735	0.000117
35.861881	0.000224
27.532719	0.000332
7.403991	0.000989
7.927803	0.000300
27.606573	0.000420
12.453307	-0.000247
7.871785	-0.000565
21.981052	0.000002
26.692621	0.000340
29.659578	0.000384
24.293436	-0.000033
43.574638	0.000399
33.915216	-0.000092
31.915472	0.000138
29.025215	0.000085
31.064897	0.000038
38.997121	0.000499
4.290550	0.001291
18.845743	0.000442
30.200884	-0.000128
30.100574	0.000462
1.116681	0.009570
23.710823	0.001162
21.761840	0.001494
31.031250	0.000617
5.124101	0.000603
15.728320	0.000083
32.519967	0.000218
38.894798	-0.000112
1.069153	-0.004803
15.813526	0.000598
42.387393	0.000144
23.931578	0.000270
41.899883	0.000065
49.847947	0.000284
36.357402	0.000272
9.903202	0.000466
18.250377	-0.000136
26.527574	-0.000210
4.092170	0.001173
26.637068	-0.000827
20.887513	-0.000219
45.147257	0.000378
3.013058	0.000434
35.113064	0.000211
1.208616	-0.000600
1.730121	-0.000639
45.776699	0.000253
45.870546	0.000353
23.318643	-0.000064
46.937370	-0.000026
14.157915	0.000329
8.830977	-0.000349
42.160469	0.000053
47.454752	0.000179
35.122340	0.000227
27.879076	0.000182
36.407690	-0.000079
31.046179	0.000342
9.366131	0.000910
10.606997	-0.000638
1.090693	-0.003701
2.452533	0.002193
24.714731	-0.000197
20.359973	0.000415
44.009626	0.000377
37.282562	-0.000129
22.402534	0.000540
7.656683	-0.000166
33.943278	-0.000146
39.915058	0.000534
44.351686	0.000393
44.956597	0.000261
2.609901	-0.001212
3.054593	-0.000077
31.151479	0.000224
24.195071	0.000400
33.592010	-0.000086
36.441114	0.000293
23.991038	0.000516
34.808686	0.000264
17.422500	0.000752
4.251873	0.002225
5.004491	-0.001761
38.882707	0.000259
1.249744	0.005088
31.172311	0.000443
30.262400	0.000471
41.405688	0.000289
21.201063	0.000119
1.128904	-0.003450
41.542194	-0.000015
18.467140	-0.000205
1.675740	-0.002545
32.952077	-0.000050
22.548563	0.001552
33.235670	0.000250
1.613012	-0.006592
21.172837	0.000194
19.859168	0.000773
46.661831	0.000198
24.649242	0.000260
7.835203	0.000749
2.093187	-0.002786
2.292175	0.002564
49.150272	0.000141
20.303426	0.000629
24.901470	-0.000144
28.837638	0.000361
42.650440	-0.000029
36.689568	0.000257
11.396959	-0.000011
35.605217	-0.000067
6.095025	0.002179
9.112692	0.001343
34.976020	-0.000091
46.067943	0.000234
40.313195	0.000369
1.045973	0.001193
10.535748	0.000578
34.782521	0.000280
26.630860	0.000172
45.770377	0.000096
32.643335	0.000311
2.532422	0.000280
3.257432	-0.006097
5.847503	-0.001507
1.423627	-0.001743
47.993694	0.000219
24.225121	0.000498
23.181147	0.000366
6.810990	-0.001088
4.688385	0.002608
20.425963	0.000084
4.253545	0.000312
41.187203	0.000149
9.973019	0.000859
23.327106	0.000527
19.852057	0.000172
40.698939	0.000342
31.822421	-0.000011
1.338335	-0.002876
21.261108	0.000280
39.038518	0.000073
20.546023	0.000079
17.082486	0.000785
47.164645	0.000145
17.126884	0.000532
20.213756	0.000523
13.326336	-0.000607
14.017955	0.000627
38.966699	0.000316
35.106902	0.000169
20.106837	-0.000056
3.820167	-0.001490
6.044324	-0.000592
31.290055	0.000818
9.771897	0.000413
12.025272	0.000838
18.169731	-0.000465
30.632417	0.000342
2.462763	-0.000811
27.301400	0.000585
0.983766	-0.003484
1.312392	-0.000088
21.156953	0.000225
37.679429	0.000155
7.141960	-0.002395
21.248280	-0.000047
41.143542	0.000003
0.973353	-0.003120
20.415690	0.000409
32.977026	0.000434
11.933301	0.000486
3.173744	0.001270
36.871481	0.000020
32.154749	0.000391
15.915770	0.001385
11.934811	0.001087
15.739805	-0.000028
1.408591	0.002082
49.476889	0.000314
1.174683	-0.013669
30.875270	0.000235
9.060727	0.000359
39.265761	0.000666
1.654157	-0.000086
28.048837	-0.000138
44.398077	0.000421
1.099966	-0.003428
17.369836	-0.000468
26.234228	0.000029
4.714334	0.000397
18.194420	0.000572
15.500059	0.000630
12.177074	-0.000506
22.549790	0.000123
28.391310	-0.000057
26.728187	0.000072
1.426743	-0.005548
1.089890	-0.002036
20.374396	0.000012
33.765633	-0.000043
11.396404	0.001334
3.082426	-0.000057
5.394365	-0.000597
46.313173	0.000140
37.172862	0.000474
34.440519	0.000442
18.838953	-0.000136
37.191603	0.000102
12.645611	0.000391
19.458817	-0.000018
5.619390	0.000545
15.398852	0.000140
15.654152	-0.000185
42.032758	0.000002
13.531449	-0.000928
25.360570	0.000086
3.219697	-0.000413
26.629907	0.000124
40.440162	-0.000012
13.614757	0.000269
38.915154	0.000019
14.599844	-0.000116
39.446085	0.000190
38.312896	0.000195
40.413738	0.000195
2.180505	-0.002147
30.894948	0.000270
9.186165	0.000998
47.707768	0.000320
30.269723	-0.000063
18.825840	-0.000791
21.667360	0.000608
34.025665	0.000170
20.959055	-0.000110
27.734560	0.001186
29.399431	0.000639
10.158284	-0.000534
38.899421	0.000281
36.573294	0.000526
1.906935	0.001555
1.356365	-0.001526
4.861415	-0.000187
29.495250	0.000534
31.336782	0.000357
38.292052	0.000063
0.995728	-0.003969
41.539499	0.000390
46.081739	0.000162
37.135232	0.000146
22.215593	0.000176
30.527200	0.000153
1.005265	0.010905
15.000215	0.000513
1.732695	-0.000300
2.275936	0.008179
16.302120	0.000294
4.174437	0.001544
15.266710	-0.002148
3.820924	-0.002279
27.345840	-0.000117
35.593306	0.000294
33.663043	0.000055
48.453610	0.000195
6.555344	0.001469
8.194592	0.001181
35.700413	0.000150
3.761102	0.001966
24.008324	0.000267
24.396554	-0.000139
13.222671	0.001780
12.239260	0.000708
8.531452	-0.000301
27.853213	0.000320
5.409721	-0.002032
10.595800	0.000223
29.015392	0.000322
34.738509	0.000080
5.704109	0.002697
36.044714	0.000293
3.033448	-0.001930
18.249924	0.000084
33.912912	0.000198
1.145394	-0.003259
4.956975	0.002419
10.767877	0.000774
26.636054	0.000307
3.244995	0.004869
16.544808	0.002013
17.481082	0.000054
2.405504	0.003317
13.320113	0.000330
1.030971	0.008372
29.927520	-0.000004
38.382563	0.000297
16.244662	0.000132
49.321443	0.000156
6.073151	0.000745
8.400113	-0.000021
27.228613	0.000067
8.091462	0.000473
18.280726	0.000355
37.107617	0.000092
33.464359	0.000160
5.718179	0.000076
45.253928	-0.000001
12.906801	0.000010
5.367826	0.001032
39.724761	0.000042
47.601811	-0.000145
22.585934	-0.000035
17.216722	0.000647
28.955224	0.000187
10.873304	0.000200
9.715529	0.000417
18.190629	0.000443
49.701637	-0.000051
2.242312	-0.001000
42.958495	0.000265
40.529312	0.000280
45.842004	0.000371
1.441617	-0.006486
38.879567	0.000040
34.786297	0.000171
27.477392	-0.000331
47.989874	0.000114
2.644695	0.002111
6.869364	0.000471
23.634678	0.000332
3.238748	0.000416
6.875740	-0.000652
25.651377	0.000097
2.549958	-0.005868
32.007374	0.000419
37.242376	-0.000161
33.474424	0.000236
25.898925	0.000062
31.816829	0.000273
16.600881	-0.000317
16.699143	0.000415
1.779663	0.004048
8.780580	-0.000683
36.554410	0.000323
1.480806	0.002517
6.694809	0.001553
4.022651	0.001855
21.081239	-0.000070
7.949388	0.002847
18.214742	0.000233
1.127802	0.000587
34.812477	0.000402
13.653053	0.000082
9.148754	0.000987
31.497804	0.000311
40.339690	0.000609
7.497532	0.003735
8.997939	-0.001159
25.980646	-0.000192
16.467983	0.000179
10.094540	0.000619
10.504163	-0.000188
2.630318	0.000519
17.984486	0.000417
30.406348	0.000545
21.466116	0.000531
34.074783	0.000203
34.217423	-0.000026
45.221364	0.000408
38.711319	0.000009
29.608417	0.000425
34.614490	0.000074
32.793685	0.000478
25.923467	0.000217
11.601223	0.000862
37.598583	0.000061
0.978301	-0.008290
42.474351	0.000020
47.089238	-0.000555
18.179030	0.000022
28.235415	0.000292
24.538449	0.000329
12.131215	0.000267
17.871023	0.000369
17.536530	0.000288
24.754780	-0.000095
10.129061	0.000056
8.381209	0.001219
29.958429	0.000721
6.228399	-0.004881
10.077946	-0.000008
10.353705	0.000270
3.413128	-0.000759
14.058924	0.000490
40.863026	-0.000020
6.896908	-0.001576
5.679957	0.000933
12.702572	-0.000313
1.172870	-0.001003
7.115976	-0.000226
21.236811	0.000308
2.776054	0.000343
27.109345	0.000276
19.281205	0.000148
13.401900	0.000157
32.661519	0.000120
43.475981	0.000404
18.679437	-0.000078
33.710586	0.000108
17.367067	-0.000161
31.144691	0.000538
17.270901	0.000226
14.340486	0.000080
10.373930	0.000188
25.429757	-0.000358
12.600294	0.000346
45.202762	0.000091
27.704910	0.000437
26.323240	0.000566
9.137478	0.000209
36.750469	0.000471
36.334364	0.000281
11.101673	0.000357
32.723642	0.000154
4.982903	0.000884
40.883362	-0.000016
14.229817	-0.000843
5.731658	-0.001072
5.281502	-0.001583
24.528520	-0.000622
1.037211	-0.002091
36.019899	0.000206
18.387788	-0.000043
10.708703	-0.000311
19.564815	0.000102
1.643513	0.000272
46.961241	0.000072
7.244988	-0.000320
3.177813	0.000580
30.268514	0.000239
22.455429	0.000131
0.996950	0.005846
32.081363	0.000340
36.866389	0.000097
8.310234	0.000339
30.111881	0.000448
18.168124	0.000064
48.356023	0.000045
36.901885	-0.000016
3.221823	0.001980
16.403596	0.000184
48.489207	0.000116
37.877649	0.000316
1.885436	0.003378
1.929061	0.002531
32.581837	0.000415
19.778030	-0.000062
5.232416	0.001268
41.660113	0.000111
3.328908	-0.000957
44.253862	0.000048
10.640822	0.001116
9.067212	-0.001030
20.270290	0.000198
26.118016	-0.000109
6.185486	0.000302
16.397887	-0.001309
13.286108	-0.000274
16.804864	0.000006
31.701891	0.000445
49.515398	0.000020
30.502483	0.000225
7.732497	-0.001037
20.145723	-0.000077
13.199930	0.000070
47.624129	-0.000065
25.622865	0.000357
25.449557	0.000111
31.858367	0.000711
7.740802	0.001080
22.224619	0.000503
23.363696	0.000213
1.069848	0.003545
39.550238	0.000694
3.303453	0.003085
44.650462	0.000299
1.594247	0.001503
28.676323	0.000161
3.969968	0.001165
1.383972	0.005598
28.524285	0.000599
36.137545	0.000623
18.033942	0.000246
1.661117	-0.004326
11.663280	-0.000091
28.453956	0.000107
13.436199	0.000220
39.854087	0.000249
32.844496	0.000403
38.748411	0.000359
1.096752	0.008423
8.513114	-0.001037
9.496660	0.001389
5.635095	0.001477
32.685167	0.000478
7.174062	0.000390
7.849989	0.002959
1.754824	-0.002439
1.006873	0.005783
23.530879	0.000068
2.028960	-0.000718
36.318886	0.000068
32.188851	0.000159
24.230181	0.000119
6.027403	0.000589
1.250007	-0.005645
13.230827	0.000829
1.425673	0.001792
2.558932	0.001270
4.648686	-0.000185
36.764883	0.000227
2.662599	-0.003360
6.680022	-0.000170
0.975083	0.003150
8.808093	0.000108
28.653880	0.000265
15.915626	-0.000067
29.260254	0.000252
42.444855	0.000088
25.146106	0.000317
42.217327	0.000453
45.724600	0.000428
20.220549	0.000319
12.300669	0.000825
34.628094	0.000586
49.613830	-0.000209
5.282693	0.000540
3.750039	0.000145
46.002097	0.000380
27.840042	0.000502
2.939980	0.003212
16.816721	0.000448
7.895302	0.001081
41.724718	-0.000074
4.665797	-0.001741
39.078521	0.000179
28.353208	-0.000030
7.845745	0.000464
29.471706	0.000055
45.778198	0.000190
18.364290	-0.000246
31.219388	0.000302
18.738547	-0.000205
1.280618	0.012084
15.542980	0.000192
20.733383	0.000072
1.568823	-0.001322
15.630027	0.000073
6.664936	0.000396
42.252678	0.000235
29.206795	0.000388
17.419019	0.000285
9.185242	0.000714
4.017994	0.000490
9.343836	-0.000388
1.086519	-0.003211
1.235602	0.005362
2.037625	-0.005075
13.929463	-0.000574
0.998157	-0.001211
8.757055	0.000420
25.693311	-0.000049
4.736099	0.001746
23.533209	0.001183
2.662008	0.001051
23.355669	0.000093
44.778126	0.000408
9.914262	0.000560
1.134341	-0.004813
38.395494	0.000194
42.210115	0.000307
7.311547	0.001005
23.300105	0.000485
6.711427	0.001935
28.958815	0.000223
27.996774	0.000442
10.972286	0.000319
1.322154	0.008509
18.403808	-0.000282
3.220148	0.000592
40.991612	0.000118
3.746735	0.002389
8.716082	-0.001438
10.470694	0.000957
2.438902	0.001201
25.664708	-0.000090
32.210920	0.000019
14.830730	0.001264
24.044829	0.000566
1.585414	-0.009873
6.438446	0.000989
33.312692	0.000203
42.696634	0.000001
46.305641	0.000116
13.208157	0.000553
18.422765	0.000834
9.467437	-0.000608
7.314585	0.000475
4.952599	0.000746
38.639222	0.000459
1.959440	-0.000741
1.240941	0.009296
1.165846	0.008246
10.932179	-0.001057
48.681598	0.000105
4.750146	0.000837
48.497276	0.000105
5.648064	-0.000040
6.257190	-0.000840
0.977255	-0.002315
29.211592	0.000187
21.687415	0.000021
44.500590	0.000266
18.316813	0.000235
42.449665	0.000011
2.781982	0.002882
4.014584	-0.001908
1.154098	0.000732
29.467918	0.000033
4.972053	-0.001103
12.020417	0.000036
41.619592	0.000170
24.394678	0.000391
47.470619	-0.000138
26.684192	0.000561
37.693353	0.000677
49.612562	0.000044
9.129930	-0.000739
47.690889	0.000483
28.957240	-0.000059
8.767391	0.000584
21.451415	0.000150
18.111630	-0.000025
35.665215	0.000176
22.502167	0.000440
25.454165	0.000701
4.330632	0.003057
49.552352	-0.000025
1.489736	0.006123
26.973517	0.000115
37.201807	0.000315
10.648505	0.000622
46.719932	0.000076
4.937049	-0.000195
31.913991	0.000335
19.094446	0.000319
14.037343	0.000229
25.314743	0.000434
33.514928	0.000008
23.345052	0.000447
29.491301	0.000036
33.065068	0.000541
28.559500	-0.000221
1.055071	-0.001832
0.969332	-0.011490
15.365293	-0.000032
11.049955	0.000228
6.037972	-0.001251
16.633930	0.000153
21.636040	0.000312
0.965619	0.002854
7.636344	0.000015
39.277337	0.000300
29.311117	-0.000109
47.111383	-0.000086
11.798521	0.001200
35.789827	0.000015
37.176846	0.000142
2.005414	0.002885
44.737781	0.000183
7.819618	0.000121
18.670290	0.000307
0.977464	0.000815
13.390576	-0.000266
48.786592	0.000140
7.627339	0.003090
35.997488	0.000031
34.943879	0.000334
7.006734	-0.000960
2.713077	-0.000940
49.541245	0.000227
25.019756	0.000088
49.012321	0.000017
8.544385	0.000313
18.795678	0.000175
8.421123	-0.000077
19.497976	-0.000089
2.807510	-0.001079
2.078276	0.001064
32.240961	0.000073
23.744056	0.000605
10.791974	-0.000286
21.867320	0.000083
49.093067	0.000186
29.446309	-0.000100
11.639481	0.000457
8.989053	-0.001123
15.647952	-0.000296
7.753678	-0.000327
8.409421	0.000570
13.416851	0.000274
5.479365	-0.001089
8.713264	-0.000981
44.812384	0.000055
48.420527	0.000049
11.618473	-0.000244
6.356973	-0.001346
18.639097	0.000489
11.145322	0.000014
22.174155	0.000011
33.814966	0.000099
18.499432	0.000456
30.947652	0.000517
1.876896	0.001825
14.912903	-0.000223
13.360773	-0.000951
25.959096	-0.000382
31.150203	-0.000242
8.146909	0.001082
35.672457	0.000774
14.859523	0.000886
46.368024	0.000214
2.233006	0.002657
11.702851	0.000880
28.099075	0.000164
43.103835	0.000071
5.926208	-0.000920
4.319372	-0.001026
1.113805	-0.005423
18.498395	0.000742
45.201145	0.000050
42.493150	0.000435
37.165408	0.000041
21.513146	0.000596
5.344779	0.000742
3.334582	0.001762
1.906579	-0.003099
2.674913	-0.003289
14.043924	0.000007
47.303797	-0.000273
21.488322	0.000237
49.368603	0.000370
24.640343	-0.000090
4.185867	-0.000537
30.059238	0.000344
1.532572	-0.002169
1.862449	-0.002581
12.560881	0.000018
6.906460	-0.000220
2.526410	0.000923
27.863688	-0.000280
5.464782	-0.001282
41.334011	0.000151
1.722246	0.002880
43.657697	0.000236
1.959862	-0.000379
25.763284	0.000129
16.785367	0.000139
23.294226	-0.000712
44.875660	0.000218
17.129595	0.000498
10.705982	0.000007
35.322394	-0.000014
33.363607	-0.000003
14.079395	-0.000367
40.318804	0.000217
27.698716	-0.000217
13.934739	0.000144
46.004560	0.000097
7.948338	-0.000273
1.242131	0.009822
2.066257	0.000680
2.316186	0.001617
49.183644	0.000286
12.929516	0.000066
49.126667	0.000357
13.679021	0.001240
29.851146	0.000249
46.015717	0.000209
13.091394	0.001019
24.452977	0.000162
9.392521	0.000218
21.504677	-0.000120
31.428693	-0.000174
48.774541	0.000228
39.288612	0.000245
29.627927	-0.000033
4.187086	-0.001662
43.882629	0.000095
33.220493	0.000242
19.186734	0.000370
34.911909	0.000539
4.533251	0.000261
3.445516	-0.002217
10.766553	0.000091
8.156864	-0.000697
47.385528	0.000023
25.916461	0.000209
18.470129	0.000262
46.789866	0.000104
46.889422	0.000170
30.176695	0.000200
5.705731	-0.000217
16.276504	0.000467
2.000811	-0.000834
42.899741	0.000159
47.752373	0.000405
47.325545	0.000160
1.095759	-0.002159
48.605360	0.000365
26.166700	0.000400
25.420928	-0.000035
2.247573	0.002537
35.634799	0.000368
37.459480	0.000014
5.168177	0.000536
41.151875	0.000098
36.567983	0.000307
40.476971	0.000075
5.287175	-0.001198
26.611446	0.000137
29.136860	0.000173
0.952209	0.002637
1.604818	0.001795
21.372403	0.000584
41.402445	0.000317
44.657414	-0.000019
28.756603	-0.000126
3.215046	-0.000969
24.294274	0.000056
4.005618	0.002324
30.846081	0.000141
13.632233	0.002124
1.140509	-0.009127
17.736015	0.000403
18.064129	-0.000605
29.543053	-0.000070
1.437335	0.000025
16.266143	0.000143
15.848391	-0.000125
37.972281	0.000326
13.307217	-0.000867
4.403227	-0.000426
37.889841	0.000108
29.757635	0.000127
47.104967	0.000017
32.919563	0.000309
6.412893	0.001168
5.138473	0.000967
32.351288	0.000008
46.174508	0.000300
43.694603	-0.000071
1.798212	0.002025
19.098411	0.000485
21.722477	0.000619
23.939560	0.000006
13.039964	0.000250
19.706568	-0.000864
2.097815	-0.000687
7.173342	-0.000455
37.918567	0.000138
16.833366	0.000400
39.872991	0.000265
26.148471	0.000165
41.492043	-0.000010
7.631376	-0.000398
7.735190	-0.001581
25.523442	0.000286
18.368857	-0.000308
6.776911	0.002473
38.050103	0.000063
41.627795	-0.000258
43.240596	0.000561
3.960463	-0.002310
3.954254	0.001324
5.008954	0.001353
35.168511	0.000069
1.600216	-0.009674
8.265184	0.000674
1.591361	-0.005473
39.403663	0.000123
24.231746	0.000899
31.454775	-0.000326
26.448813	0.000152
40.985276	0.000024
30.852975	0.000203
9.271190	-0.000007
10.774339	0.000365
8.171670	-0.000429
15.568262	0.000297
49.641968	-0.000108
2.250055	0.003017
31.207366	0.000363
10.766030	-0.000458
13.496991	0.000341
45.638552	0.000082
1.504690	0.007952
15.430615	-0.000260
15.021605	0.000319
3.656475	0.002163
16.183147	-0.000320
18.572358	-0.000261
36.755559	-0.000543
48.363070	0.000189
23.024501	-0.000168
27.253807	-0.000119
11.997363	0.000191
25.844594	0.000336
13.971142	-0.000011
18.611543	0.000047
32.215147	0.000261
31.353924	0.000066
1.477282	0.003303
34.941098	0.000383
3.199832	0.001891
5.072004	-0.000101
5.895490	0.000691
47.737197	0.000181
39.420506	0.000175
37.989632	0.000428
8.787694	-0.000646
6.226085	0.000102
7.883897	0.000314
29.030166	0.000052
21.056015	0.000105
30.217119	0.000094
25.963149	0.000257
1.898611	0.011530
22.744217	0.000028
30.905573	0.000136
4.351123	0.001252
14.084936	-0.000110
1.832309	-0.000846
20.651102	-0.000546
6.888606	-0.000247
46.283420	0.000412
1.273435	0.008897
7.262238	-0.000357
35.948191	0.000026
4.965257	0.000892
10.985768	0.000518
12.797699	-0.000880
1.389339	0.000895
12.623718	0.000129
46.510264	0.000175
11.839182	0.000074
38.716355	0.000417
1.064595	-0.002304
0.990364	-0.001935
40.315590	0.000109
28.330023	0.000128
16.468350	0.000327
18.699967	0.000360
40.143656	0.000092
39.836112	0.000369
7.307298	0.000309
7.705812	-0.000288
3.389380	-0.002540
0.958631	0.006191
47.055706	-0.000126
8.533420	-0.000652
32.226363	-0.000033
4.485917	0.005362
2.453052	0.002374
13.268604	-0.000065
49.147471	0.000265
1.391147	-0.003939
17.987584	0.000048
17.599164	0.000162
2.974421	0.001788
49.646771	0.000142
14.560500	-0.000425
1.507715	-0.003605
1.451955	-0.002376
8.856613	0.000240
21.322422	-0.000041
7.908177	0.000381
22.117551	-0.000248
21.374420	0.000708
11.495417	0.000380
37.415070	-0.000085
14.503044	-0.000071
48.827460	0.000161
44.446904	0.000277
27.064647	0.000300
35.127184	0.000141
1.346525	0.000673
30.376094	0.000107
1.112611	-0.001315
34.629604	0.000104
26.610042	0.000664
8.673622	0.000860
48.814527	0.000019
36.873748	0.000115
31.060514	0.000263
10.011572	-0.000204
44.768496	0.000084
32.685411	0.000092
41.894540	0.000399
47.252590	0.000150
15.701473	-0.000339
20.861761	0.000137
5.462232	0.005592
5.710824	-0.000396
41.106757	0.000217
7.122387	0.001495
42.629929	0.000104
19.397425	0.000183
14.778777	-0.000286
26.949047	0.000309
12.946028	-0.000088
1.631698	-0.008558
22.319430	0.000390
3.250878	0.000254
25.633553	-0.000462
19.249380	0.000962
1.539680	-0.016155
35.583400	0.001015
1.928854	-0.000152
1.601339	-0.001318
1.104356	0.001465
2.159440	0.002160
30.217805	0.000118
28.981803	0.000273
8.910755	-0.000934
6.206314	0.000843
41.910431	0.000094
1.604064	0.000098
18.926565	-0.000012
8.666974	0.000394
3.069863	-0.000452
7.854498	0.000815
6.645472	-0.000130
44.585219	0.000145
21.870664	0.001610
6.242781	0.000469
6.363070	-0.000344
11.484808	0.000202
5.709686	0.000552
42.870211	0.000273
31.188316	0.000786
40.298503	0.000183
21.780145	0.000243
21.788439	0.000095
10.902699	0.000446
26.734355	0.000362
12.411666	0.000846
9.482387	0.001864
2.091411	0.008360
29.163249	-0.000046
38.542911	0.000162
2.655009	0.000383
32.577824	0.000231
2.212918	-0.000097
11.573615	-0.000125
1.188507	-0.005149
9.131339	0.000475
33.098140	0.000070
41.500179	0.000256
48.481114	0.000310
25.340522	0.000191
4.471244	0.001113
15.169435	0.000164
5.132878	0.002290
1.058079	0.006768
6.444025	0.000645
38.077665	0.000304
42.004708	0.000155
12.322402	0.000346
0.965477	0.004273
1.942248	0.001558
1.588837	-0.002185
9.183453	-0.000461
46.717540	0.000059
29.521464	-0.000135
8.859670	0.000370
5.459050	0.001507
18.593194	0.000406
5.083346	0.000999
1.409985	-0.006210
1.074796	0.000177
1.109409	-0.007005
29.568978	0.000267
0.988374	-0.004600
36.874905	-0.000043
8.418079	0.000117
0.961807	-0.003348
18.203516	0.000166

